Iterative Geometry Calibration from Distance Estimates for Wireless Acoustic Sensor Networks

In this paper we present an approach to geometry calibration in wireless acoustic sensor networks, whose nodes are assumed to be equipped with a compact microphone array. The proposed approach solely works with estimates of the distances between acoustic sources and the nodes that record these sources. It consists of an iterative weighted least squares localization procedure, which is initialized by multidimensional scaling. Alongside the sensor node locations, also the positions of the acoustic sources are estimated. Furthermore, we derive the Cramer-Rao lower bound (CRLB) for source and sensor position estimation, and show by simulation that the estimator is efficient.

==> make.sh <==
#!/bin/sh

rm *.aux
rm *.bbl
rm *.blg
rm *.log

updmap -edit
pdflatex icassp21
bibtex  icassp21
pdflatex icassp21
bibtex  icassp21
pdflatex icassp21 

rm *.aux
rm *.bbl
rm *.blg
rm *.log

